On the reliability of computational chaos-based cryptography for information exchange

This paper investigates the use of dynamical chaotic systems to encrypt and exchange images between different devices. Two devices were used to simulate the Cubic Map, having the same set of initial conditions, to generate an encryption key. Although both devices are floating-point compliant, the simulations, and consequently the encryption key, turned out to differ from one another. This indicates that many existing chaos-based encryption schemes are just special cases of computational arithmetic properties, in which some characteristics in the construction of the devices coincided. A method to mitigate such flaw was also presented.

==> code.m <==
format long

x = initial condition;

a = 3.6;

for k=1:1024

x(k+1)=3.61*x(k)^3 + (1 - 3.61)*x(k) ;

end

allOneString = sprintf('%.15f,' , x);
allOneString = allOneString(1:end-1)

==> norm.m <==
k=0.5*(on2+1);
y1=1000*y1-floor(1000*y1);
y1=floor(255*y1);
